Elliptic genera of complete intersection Calabi--Yau 17-folds in $F_4$-Grassmannians

Motivated by the derived invariance problem of elliptic genera, we construct a non-birational pair of Calabi--Yau complete intersection 17-folds in $F_4$-Grassmannians with distinct Chern numbers and identical elliptic genera.

==> anc/ancillary.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "1. The weak Jacobi form of weight $0$ and index $17/2$ can be determined by looking at the coefficients up to the $q^1$ term."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [],
   "source": [
    "from weak_Jacobi_form import *"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The basis (multiplied by $y^{1/2}$) of the weak Jacobi form with weight $0$ and index $17/2$ is as below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(y^-7 + 71*y^-6 + 2177*y^-5 + 37527*y^-4 + 395941*y^-3 + 2601571*y^-2 + 10312085*y^-1 + 22482435 + 22482435*y + 10312085*y^2 + 2601571*y^3 + 395941*y^4 + 37527*y^5 + 2177*y^6 + 71*y^7 + y^8) + (-y^-9 + 1716*y^-7 + 47699*y^-6 + 512176*y^-5 + 1526076*y^-4 - 13713196*y^-3 - 116147384*y^-2 - 202412490*y^-1 + 330185404 + 330185404*y - 202412490*y^2 - 116147384*y^3 - 13713196*y^4 + 1526076*y^5 + 512176*y^6 + 47699*y^7 + 1716*y^8 - y^10)*q + (-71*y^-10 - 1716*y^-9 + 204556*y^-7 - 572892*y^-6 - 25915827*y^-5 - 18340092*y^-4 + 1081113708*y^-3 + 1533563826*y^-2 - 12336273320*y^-1 + 9766221828 + 9766221828*y - 12336273320*y^2 + 1533563826*y^3 + 1081113708*y^4 - 18340092*y^5 - 25915827*y^6 - 572892*y^7 + 204556*y^8 - 1716*y^10 - 71*y^11)*q^2 + (-2177*y^-11 - 47699*y^-10 - 204556*y^-9 - 10809908*y^-7 + 92497464*y^-6 + 1109510101*y^-5 - 8476438329*y^-4 - 21970216846*y^-3 + 227591014022*y^-2 - 486894369332*y^-1 + 288559067260 + 288559067260*y - 486894369332*y^2 + 227591014022*y^3 - 21970216846*y^4 - 8476438329*y^5 + 1109510101*y^6 + 92497464*y^7 - 10809908*y^8 - 204556*y^10 - 47699*y^11 - 2177*y^12)*q^3 + (-37527*y^-12 - 512176*y^-11 + 572892*y^-10 + 10809908*y^-9 + 290548200*y^-7 - 10266642584*y^-6 + 36881860792*y^-5 + 380213908722*y^-4 - 3275635335379*y^-3 + 10160589314748*y^-2 - 14980603995756*y^-1 + 7688519508160 + 7688519508160*y - 14980603995756*y^2 + 10160589314748*y^3 - 3275635335379*y^4 + 380213908722*y^5 + 36881860792*y^6 - 10266642584*y^7 + 290548200*y^8 + 10809908*y^10 + 572892*y^11 - 512176*y^12 - 37527*y^13)*q^4 + (-395941*y^-13 - 1526076*y^-12 + 25915827*y^-11 - 92497464*y^-10 - 290548200*y^-9 + 34091910132*y^-7 + 101051463492*y^-6 - 4873437138966*y^-5 + 37257679028299*y^-4 - 141206023750314*y^-3 + 306706873370379*y^-2 - 375423413219700*y^-1 + 177403537388532 + 177403537388532*y - 375423413219700*y^2 + 306706873370379*y^3 - 141206023750314*y^4 + 37257679028299*y^5 - 4873437138966*y^6 + 101051463492*y^7 + 34091910132*y^8 - 290548200*y^10 - 92497464*y^11 + 25915827*y^12 - 1526076*y^13 - 395941*y^14)*q^5 + (-2601571*y^-14 + 13713196*y^-13 + 18340092*y^-12 - 1109510101*y^-11 + 10266642584*y^-10 - 34091910132*y^-9 - 2103459545764*y^-7 + 40780131050642*y^-6 - 318930177918916*y^-5 + 1418411604883595*y^-4 - 3970310252030842*y^-3 + 7155689612816696*y^-2 - 7841823607770739*y^-1 + 3518311053841260 + 3518311053841260*y - 7841823607770739*y^2 + 7155689612816696*y^3 - 3970310252030842*y^4 + 1418411604883595*y^5 - 318930177918916*y^6 + 40780131050642*y^7 - 2103459545764*y^8 - 34091910132*y^10 + 10266642584*y^11 - 1109510101*y^12 + 18340092*y^13 + 13713196*y^14 - 2601571*y^15)*q^6 + O(q^7),\n",
       " (y^-7 + 47*y^-6 + 857*y^-5 + 7287*y^-4 + 24517*y^-3 - 16469*y^-2 - 184435*y^-1 + 168195 + 168195*y - 184435*y^2 - 16469*y^3 + 24517*y^4 + 7287*y^5 + 857*y^6 + 47*y^7 + y^8) + (-y^-9 + 780*y^-7 + 14795*y^-6 + 149656*y^-5 + 1239876*y^-4 + 6377900*y^-3 + 2860480*y^-2 - 61824930*y^-1 + 51181444 + 51181444*y - 61824930*y^2 + 2860480*y^3 + 6377900*y^4 + 1239876*y^5 + 149656*y^6 + 14795*y^7 + 780*y^8 - y^10)*q + (-47*y^-10 - 780*y^-9 + 88660*y^-7 + 795540*y^-6 - 5832003*y^-5 - 106094628*y^-4 + 17339700*y^-3 + 2179739850*y^-2 - 5513982560*y^-1 + 3427946268 + 3427946268*y - 5513982560*y^2 + 2179739850*y^3 + 17339700*y^4 - 106094628*y^5 - 5832003*y^6 + 795540*y^7 + 88660*y^8 - 780*y^10 - 47*y^11)*q^2 + (-857*y^-11 - 14795*y^-10 - 88660*y^-9 - 5951780*y^-7 - 58835808*y^-6 + 1103971885*y^-5 + 1547695935*y^-4 - 46946124718*y^-3 + 179453944550*y^-2 - 287314561172*y^-1 + 152219965420 + 152219965420*y - 287314561172*y^2 + 179453944550*y^3 - 46946124718*y^4 + 1547695935*y^5 + 1103971885*y^6 - 58835808*y^7 - 5951780*y^8 - 88660*y^10 - 14795*y^11 - 857*y^12)*q^3 + (-7287*y^-12 - 149656*y^-11 - 795540*y^-10 + 5951780*y^-9 + 676965792*y^-7 - 5033260304*y^-6 - 55966466480*y^-5 + 745844415570*y^-4 - 3434979184459*y^-3 + 8215990086900*y^-2 - 10570512517956*y^-1 + 5103974961640 + 5103974961640*y - 10570512517956*y^2 + 8215990086900*y^3 - 3434979184459*y^4 + 745844415570*y^5 - 55966466480*y^6 - 5033260304*y^7 + 676965792*y^8 + 5951780*y^10 - 795540*y^11 - 149656*y^12 - 7287*y^13)*q^4 + (-24517*y^-13 - 1239876*y^-12 + 5832003*y^-11 + 58835808*y^-10 - 676965792*y^-9 - 12387206028*y^-7 + 786287288556*y^-6 - 8472555004254*y^-5 + 44476429656331*y^-4 - 137236780905906*y^-3 + 262296466959579*y^-2 - 297282936713316*y^-1 + 135446089487412 + 135446089487412*y - 297282936713316*y^2 + 262296466959579*y^3 - 137236780905906*y^4 + 44476429656331*y^5 - 8472555004254*y^6 + 786287288556*y^7 - 12387206028*y^8 - 676965792*y^10 + 58835808*y^11 + 5832003*y^12 - 1239876*y^13 - 24517*y^14)*q^5 + (16469*y^-14 - 6377900*y^-13 + 106094628*y^-12 - 1103971885*y^-11 + 5033260304*y^-10 + 12387206028*y^-9 - 5083600050388*y^-7 + 64091270601170*y^-6 - 398937542412076*y^-5 + 1523876637603155*y^-4 - 3830771547865810*y^-3 + 6406794446526080*y^-2 - 6694802261612397*y^-1 + 2934816180982618 + 2934816180982618*y - 6694802261612397*y^2 + 6406794446526080*y^3 - 3830771547865810*y^4 + 1523876637603155*y^5 - 398937542412076*y^6 + 64091270601170*y^7 - 5083600050388*y^8 + 12387206028*y^10 + 5033260304*y^11 - 1103971885*y^12 + 106094628*y^13 - 6377900*y^14 + 16469*y^15)*q^6 + O(q^7),\n",
       " (y^-7 + 35*y^-6 + 413*y^-5 + 1455*y^-4 - 4163*y^-3 - 18041*y^-2 + 57593*y^-1 - 37293 - 37293*y + 57593*y^2 - 18041*y^3 - 4163*y^4 + 1455*y^5 + 413*y^6 + 35*y^7 + y^8) + (-y^-9 - 336*y^-7 - 20233*y^-6 - 245012*y^-5 - 663840*y^-4 + 2827328*y^-3 + 5855356*y^-2 - 23782110*y^-1 + 16028848 + 16028848*y - 23782110*y^2 + 5855356*y^3 + 2827328*y^4 - 663840*y^5 - 245012*y^6 - 20233*y^7 - 336*y^8 - y^10)*q + (-35*y^-10 + 336*y^-9 - 114224*y^-7 + 1078644*y^-6 + 11969061*y^-5 - 76092768*y^-4 - 214234944*y^-3 + 1732442694*y^-2 - 3349993100*y^-1 + 1894944336 + 1894944336*y - 3349993100*y^2 + 1732442694*y^3 - 214234944*y^4 - 76092768*y^5 + 11969061*y^6 + 1078644*y^7 - 114224*y^8 + 336*y^10 - 35*y^11)*q^2 + (-413*y^-11 + 20233*y^-10 + 114224*y^-9 + 2748412*y^-7 - 156540060*y^-6 + 674893729*y^-5 + 5856220395*y^-4 - 50007421558*y^-3 + 149136611678*y^-2 - 212846755484*y^-1 + 107340108844 + 107340108844*y - 212846755484*y^2 + 149136611678*y^3 - 50007421558*y^4 + 5856220395*y^5 + 674893729*y^6 - 156540060*y^7 + 2748412*y^8 + 114224*y^10 + 20233*y^11 - 413*y^12)*q^3 + (-1455*y^-12 + 245012*y^-11 - 1078644*y^-10 - 2748412*y^-9 + 774731964*y^-7 + 856822708*y^-6 - 109807544372*y^-5 + 885063986370*y^-4 - 3362888132863*y^-3 + 7225418282376*y^-2 - 8741971573272*y^-1 + 4102557010588 + 4102557010588*y - 8741971573272*y^2 + 7225418282376*y^3 - 3362888132863*y^4 + 885063986370*y^5 - 109807544372*y^6 + 856822708*y^7 + 774731964*y^8 - 2748412*y^10 - 1078644*y^11 + 245012*y^12 - 1455*y^13)*q^4 + (4163*y^-13 + 663840*y^-12 - 11969061*y^-11 + 156540060*y^-10 - 774731964*y^-9 - 52732741764*y^-7 + 1228458729960*y^-6 - 10323611422890*y^-5 + 47259776812387*y^-4 - 133426828217478*y^-3 + 240402164978499*y^-2 - 262683247936164*y^-1 + 117596649290412 + 117596649290412*y - 262683247936164*y^2 + 240402164978499*y^3 - 133426828217478*y^4 + 47259776812387*y^5 - 10323611422890*y^6 + 1228458729960*y^7 - 52732741764*y^8 - 774731964*y^10 + 156540060*y^11 - 11969061*y^12 + 663840*y^13 + 4163*y^14)*q^5 + (18041*y^-14 - 2827328*y^-13 + 76092768*y^-12 - 674893729*y^-11 - 856822708*y^-10 + 52732741764*y^-9 - 7014841780420*y^-7 + 77366871841586*y^-6 - 438967285625224*y^-5 + 1566089019050999*y^-4 - 3742910213748286*y^-3 + 6038692344363092*y^-2 - 6165572380540425*y^-1 + 2672265212129866 + 2672265212129866*y - 6165572380540425*y^2 + 6038692344363092*y^3 - 3742910213748286*y^4 + 1566089019050999*y^5 - 438967285625224*y^6 + 77366871841586*y^7 - 7014841780420*y^8 + 52732741764*y^10 - 856822708*y^11 - 674893729*y^12 + 76092768*y^13 - 2827328*y^14 + 18041*y^15)*q^6 + O(q^7),\n",
       " (y^-7 + 23*y^-6 + 113*y^-5 - 489*y^-4 - 1883*y^-3 + 11059*y^-2 - 19195*y^-1 + 10371 + 10371*y - 19195*y^2 + 11059*y^3 - 1883*y^4 - 489*y^5 + 113*y^6 + 23*y^7 + y^8) + (-y^-9 + 420*y^-7 + 8387*y^-6 + 59008*y^-5 - 147060*y^-4 - 1414588*y^-3 + 6573880*y^-2 - 10836474*y^-1 + 5756428 + 5756428*y - 10836474*y^2 + 6573880*y^3 - 1414588*y^4 - 147060*y^5 + 59008*y^6 + 8387*y^7 + 420*y^8 - y^10)*q + (-23*y^-10 - 420*y^-9 + 47068*y^-7 + 228036*y^-6 + 7435437*y^-5 + 22660596*y^-4 - 395428164*y^-3 + 1355248482*y^-2 - 2037400472*y^-1 + 1047209460 + 1047209460*y - 2037400472*y^2 + 1355248482*y^3 - 395428164*y^4 + 22660596*y^5 + 7435437*y^6 + 228036*y^7 + 47068*y^8 - 420*y^10 - 23*y^11)*q^2 + (-113*y^-11 - 8387*y^-10 - 47068*y^-9 + 2766124*y^-7 - 82851192*y^-6 - 605672123*y^-5 + 10624246839*y^-4 - 50974072078*y^-3 + 122175998726*y^-2 - 156175939892*y^-1 + 75035579164 + 75035579164*y - 156175939892*y^2 + 122175998726*y^3 - 50974072078*y^4 + 10624246839*y^5 - 605672123*y^6 - 82851192*y^7 + 2766124*y^8 - 47068*y^10 - 8387*y^11 - 113*y^12)*q^3 + (489*y^-12 - 59008*y^-11 - 228036*y^-10 - 2766124*y^-9 + 98355288*y^-7 + 12794057848*y^-6 - 176250584984*y^-5 + 1012608798642*y^-4 - 3245478718723*y^-3 + 6300122672748*y^-2 - 7181113206492*y^-1 + 3277221678352 + 3277221678352*y - 7181113206492*y^2 + 6300122672748*y^3 - 3245478718723*y^4 + 1012608798642*y^5 - 176250584984*y^6 + 12794057848*y^7 + 98355288*y^8 - 2766124*y^10 - 228036*y^11 - 59008*y^12 + 489*y^13)*q^4 + (1883*y^-13 + 147060*y^-12 - 7435437*y^-11 + 82851192*y^-10 - 98355288*y^-9 - 117231319884*y^-7 + 1783398624084*y^-6 - 12290436975462*y^-5 + 49692653030923*y^-4 - 128932958007354*y^-3 + 219370143798699*y^-2 - 231251204909076*y^-1 + 101745658548660 + 101745658548660*y - 231251204909076*y^2 + 219370143798699*y^3 - 128932958007354*y^4 + 49692653030923*y^5 - 12290436975462*y^6 + 1783398624084*y^7 - 117231319884*y^8 - 98355288*y^10 + 82851192*y^11 - 7435437*y^12 + 147060*y^13 + 1883*y^14)*q^5 + (-11059*y^-14 + 1414588*y^-13 - 22660596*y^-12 + 605672123*y^-11 - 12794057848*y^-10 + 117231319884*y^-9 - 9380671902532*y^-7 + 92142680250386*y^-6 - 479721364791124*y^-5 + 1603020730940699*y^-4 - 3647074688496682*y^-3 + 5679521728230728*y^-2 - 5667451433852517*y^-1 + 2428837997943946 + 2428837997943946*y - 5667451433852517*y^2 + 5679521728230728*y^3 - 3647074688496682*y^4 + 1603020730940699*y^5 - 479721364791124*y^6 + 92142680250386*y^7 - 9380671902532*y^8 + 117231319884*y^10 - 12794057848*y^11 + 605672123*y^12 - 22660596*y^13 + 1414588*y^14 - 11059*y^15)*q^6 + O(q^7),\n",
       " (y^-7 + 11*y^-6 - 43*y^-5 - 273*y^-4 + 1981*y^-3 - 5201*y^-2 + 6833*y^-1 - 3309 - 3309*y + 6833*y^2 - 5201*y^3 + 1981*y^4 - 273*y^5 - 43*y^6 + 11*y^7 + y^8) + (-y^-9 - 408*y^-7 - 3025*y^-6 + 23188*y^-5 - 3960*y^-4 - 280840*y^-3 + 915508*y^-2 - 1294710*y^-1 + 644248 + 644248*y - 1294710*y^2 + 915508*y^3 - 280840*y^4 - 3960*y^5 + 23188*y^6 - 3025*y^7 - 408*y^8 - y^10)*q + (-11*y^-10 + 408*y^-9 - 87560*y^-7 - 1638780*y^-6 + 3927957*y^-5 + 52348824*y^-4 - 320737560*y^-3 + 806594910*y^-2 - 1040918660*y^-1 + 500510472 + 500510472*y - 1040918660*y^2 + 806594910*y^3 - 320737560*y^4 + 52348824*y^5 + 3927957*y^6 - 1638780*y^7 - 87560*y^8 + 408*y^10 - 11*y^11)*q^2 + (43*y^-11 + 3025*y^-10 + 87560*y^-9 + 12794860*y^-7 - 3195828*y^-6 - 1654689575*y^-5 + 12802816035*y^-4 - 45793100662*y^-3 + 93418530590*y^-2 - 109000057628*y^-1 + 50216811580 + 50216811580*y - 109000057628*y^2 + 93418530590*y^3 - 45793100662*y^4 + 12802816035*y^5 - 1654689575*y^6 - 3195828*y^7 + 12794860*y^8 + 87560*y^10 + 3025*y^11 + 43*y^12)*q^3 + (273*y^-12 - 23188*y^-11 + 1638780*y^-10 - 12794860*y^-9 - 902656140*y^-7 + 26766234748*y^-6 - 236771666780*y^-5 + 1087094130210*y^-4 - 3029779599703*y^-3 + 5373020037792*y^-2 - 5796078228432*y^-1 + 2576662927300 + 2576662927300*y - 5796078228432*y^2 + 5373020037792*y^3 - 3029779599703*y^4 + 1087094130210*y^5 - 236771666780*y^6 + 26766234748*y^7 - 902656140*y^8 - 12794860*y^10 + 1638780*y^11 - 23188*y^12 + 273*y^13)*q^4 + (-1981*y^-13 + 3960*y^-12 - 3927957*y^-11 + 3195828*y^-10 + 902656140*y^-9 - 199456442724*y^-7 + 2397608479728*y^-6 - 14165509212690*y^-5 + 51361472448451*y^-4 - 123237055124238*y^-3 + 198558278309139*y^-2 - 202190124334452*y^-1 + 87473883950796 + 87473883950796*y - 202190124334452*y^2 + 198558278309139*y^3 - 123237055124238*y^4 + 51361472448451*y^5 - 14165509212690*y^6 + 2397608479728*y^7 - 199456442724*y^8 + 902656140*y^10 + 3195828*y^11 - 3927957*y^12 + 3960*y^13 - 1981*y^14)*q^5 + (5201*y^-14 + 280840*y^-13 - 52348824*y^-12 + 1654689575*y^-11 - 26766234748*y^-10 + 199456442724*y^-9 - 12112514918164*y^-7 + 107903061560690*y^-6 - 519413913891664*y^-5 + 1631349724597439*y^-4 - 3539163756012310*y^-3 + 5324320033164188*y^-2 - 5194688525501697*y^-1 + 2201631598166746 + 2201631598166746*y - 5194688525501697*y^2 + 5324320033164188*y^3 - 3539163756012310*y^4 + 1631349724597439*y^5 - 519413913891664*y^6 + 107903061560690*y^7 - 12112514918164*y^8 + 199456442724*y^10 - 26766234748*y^11 + 1654689575*y^12 - 52348824*y^13 + 280840*y^14 + 5201*y^15)*q^6 + O(q^7),\n",
       " (y^-7 - y^-6 - 55*y^-5 + 375*y^-4 - 1211*y^-3 + 2299*y^-2 - 2563*y^-1 + 1155 + 1155*y - 2563*y^2 + 2299*y^3 - 1211*y^4 + 375*y^5 - 55*y^6 - y^7 + y^8) + (-y^-9 - 1092*y^-7 + 2555*y^-6 + 44968*y^-5 - 338220*y^-4 + 1124060*y^-3 - 2161808*y^-2 + 2425710*y^-1 - 1096172 - 1096172*y + 2425710*y^2 - 2161808*y^3 + 1124060*y^4 - 338220*y^5 + 44968*y^6 + 2555*y^7 - 1092*y^8 - y^10)*q + (y^-10 + 1092*y^-9 + 294052*y^-7 - 1672332*y^-6 - 2107875*y^-5 + 44298828*y^-4 - 173357052*y^-3 + 355730298*y^-2 - 411582416*y^-1 + 188395404 + 188395404*y - 411582416*y^2 + 355730298*y^3 - 173357052*y^4 + 44298828*y^5 - 2107875*y^6 - 1672332*y^7 + 294052*y^8 + 1092*y^10 + y^11)*q^2 + (55*y^-11 - 2555*y^-10 - 294052*y^-9 + 8957116*y^-7 + 219890160*y^-6 - 2708383139*y^-5 + 13388230575*y^-4 - 37958730670*y^-3 + 67340959334*y^-2 - 72382176020*y^-1 + 32091549196 + 32091549196*y - 72382176020*y^2 + 67340959334*y^3 - 37958730670*y^4 + 13388230575*y^5 - 2708383139*y^6 + 219890160*y^7 + 8957116*y^8 - 294052*y^10 - 2555*y^11 + 55*y^12)*q^3 + (-375*y^-12 - 44968*y^-11 + 1672332*y^-10 - 8957116*y^-9 - 3025027824*y^-7 + 45436642048*y^-6 - 295839769280*y^-5 + 1123838612946*y^-4 - 2759235270523*y^-3 + 4495738217124*y^-2 - 4601747233332*y^-1 + 1994841158968 + 1994841158968*y - 4601747233332*y^2 + 4495738217124*y^3 - 2759235270523*y^4 + 1123838612946*y^5 - 295839769280*y^6 + 45436642048*y^7 - 3025027824*y^8 - 8957116*y^10 + 1672332*y^11 - 44968*y^12 - 375*y^13)*q^4 + (1211*y^-13 + 338220*y^-12 + 2107875*y^-11 - 219890160*y^-10 + 3025027824*y^-9 - 311073389004*y^-7 + 3103877371644*y^-6 - 16003040671662*y^-5 + 52429166341195*y^-4 - 116745139741314*y^-3 + 178427197201659*y^-2 - 175652374310916*y^-1 + 74748579613428 + 74748579613428*y - 175652374310916*y^2 + 178427197201659*y^3 - 116745139741314*y^4 + 52429166341195*y^5 - 16003040671662*y^6 + 3103877371644*y^7 - 311073389004*y^8 + 3025027824*y^10 - 219890160*y^11 + 2107875*y^12 + 338220*y^13 + 1211*y^14)*q^5 + (-2299*y^-14 - 1124060*y^-13 - 44298828*y^-12 + 2708383139*y^-11 - 45436642048*y^-10 + 311073389004*y^-9 - 15327875091700*y^-7 + 124951575070418*y^-6 - 558543605620924*y^-5 + 1652434853887139*y^-4 - 3422266619174914*y^-3 + 4976484798075728*y^-2 - 4748526190286683*y^-1 + 1990524763436028 + 1990524763436028*y - 4748526190286683*y^2 + 4976484798075728*y^3 - 3422266619174914*y^4 + 1652434853887139*y^5 - 558543605620924*y^6 + 124951575070418*y^7 - 15327875091700*y^8 + 311073389004*y^10 - 45436642048*y^11 + 2708383139*y^12 - 44298828*y^13 - 1124060*y^14 - 2299*y^15)*q^6 + O(q^7),\n",
       " (y^-7 - y^-6 - 55*y^-5 + 375*y^-4 - 1211*y^-3 + 2299*y^-2 - 2563*y^-1 + 1155 + 1155*y - 2563*y^2 + 2299*y^3 - 1211*y^4 + 375*y^5 - 55*y^6 - y^7 + y^8) + (-y^-9 + 636*y^-7 + 827*y^-6 - 50072*y^-5 + 309780*y^-4 - 968548*y^-3 + 1810864*y^-2 - 2003154*y^-1 + 899668 + 899668*y - 2003154*y^2 + 1810864*y^3 - 968548*y^4 + 309780*y^5 - 50072*y^6 + 827*y^7 + 636*y^8 - y^10)*q + (y^-10 - 636*y^-9 + 107428*y^-7 + 1042356*y^-6 - 17922531*y^-5 + 97486668*y^-4 - 290107644*y^-3 + 529235322*y^-2 - 577957712*y^-1 + 258116748 + 258116748*y - 577957712*y^2 + 529235322*y^3 - 290107644*y^4 + 97486668*y^5 - 17922531*y^6 + 1042356*y^7 + 107428*y^8 - 636*y^10 + y^11)*q^2 + (55*y^-11 - 827*y^-10 - 107428*y^-9 - 6774596*y^-7 + 341569008*y^-6 - 3200557283*y^-5 + 14692607919*y^-4 - 40401265582*y^-3 + 70616303846*y^-2 - 75337422356*y^-1 + 33295647244 + 33295647244*y - 75337422356*y^2 + 70616303846*y^3 - 40401265582*y^4 + 14692607919*y^5 - 3200557283*y^6 + 341569008*y^7 - 6774596*y^8 - 107428*y^10 - 827*y^11 + 55*y^12)*q^3 + (-375*y^-12 + 50072*y^-11 - 1042356*y^-10 + 6774596*y^-9 - 3425073648*y^-7 + 47801410048*y^-6 - 303805508864*y^-5 + 1142417182482*y^-4 - 2791038540283*y^-3 + 4535833274148*y^-2 - 4636536124212*y^-1 + 2008747598392 + 2008747598392*y - 4636536124212*y^2 + 4535833274148*y^3 - 2791038540283*y^4 + 1142417182482*y^5 - 303805508864*y^6 + 47801410048*y^7 - 3425073648*y^8 + 6774596*y^10 - 1042356*y^11 + 50072*y^12 - 375*y^13)*q^4 + (1211*y^-13 - 309780*y^-12 + 17922531*y^-11 - 341569008*y^-10 + 3425073648*y^-9 - 316903056204*y^-7 + 3133366234236*y^-6 - 16091745875502*y^-5 + 52619524500811*y^-4 - 117051825107010*y^-3 + 178797808532859*y^-2 - 175965438030468*y^-1 + 74872111682676 + 74872111682676*y - 175965438030468*y^2 + 178797808532859*y^3 - 117051825107010*y^4 + 52619524500811*y^5 - 16091745875502*y^6 + 3133366234236*y^7 - 316903056204*y^8 + 3425073648*y^10 - 341569008*y^11 + 17922531*y^12 - 309780*y^13 + 1211*y^14)*q^5 + (-2299*y^-14 + 968548*y^-13 - 97486668*y^-12 + 3200557283*y^-11 - 47801410048*y^-10 + 316903056204*y^-9 - 15388541694964*y^-7 + 125227857812306*y^-6 - 559311320303164*y^-5 + 1653986684382179*y^-4 - 3424658407195522*y^-3 + 4979285744799632*y^-2 - 4750844957793115*y^-1 + 1991430734309628 + 1991430734309628*y - 4750844957793115*y^2 + 4979285744799632*y^3 - 3424658407195522*y^4 + 1653986684382179*y^5 - 559311320303164*y^6 + 125227857812306*y^7 - 15388541694964*y^8 + 316903056204*y^10 - 47801410048*y^11 + 3200557283*y^12 - 97486668*y^13 + 968548*y^14 - 2299*y^15)*q^6 + O(q^7),\n",
       " (y^-7 - 13*y^-6 + 77*y^-5 - 273*y^-4 + 637*y^-3 - 1001*y^-2 + 1001*y^-1 - 429 - 429*y + 1001*y^2 - 1001*y^3 + 637*y^4 - 273*y^5 + 77*y^6 - 13*y^7 + y^8) + (-y^-9 + 96*y^-7 - 793*y^-6 + 3388*y^-5 - 9360*y^-4 + 18032*y^-3 - 24596*y^-2 + 22386*y^-1 - 9152 - 9152*y + 22386*y^2 - 24596*y^3 + 18032*y^4 - 9360*y^5 + 3388*y^6 - 793*y^7 + 96*y^8 - y^10)*q + (13*y^-10 - 96*y^-9 - 193952*y^-7 + 2541396*y^-6 - 15097467*y^-5 + 53600976*y^-4 - 125158704*y^-3 + 196755702*y^-2 - 196797692*y^-1 + 84349824 + 84349824*y - 196797692*y^2 + 196755702*y^3 - 125158704*y^4 + 53600976*y^5 - 15097467*y^6 + 2541396*y^7 - 193952*y^8 - 96*y^10 + 13*y^11)*q^2 + (-77*y^-11 + 793*y^-10 + 193952*y^-9 - 61841636*y^-7 + 714726324*y^-6 - 3976352303*y^-5 + 13576853979*y^-4 - 30930722230*y^-3 + 47869993886*y^-2 - 47435356892*y^-1 + 20242504204 + 20242504204*y - 47435356892*y^2 + 47869993886*y^3 - 30930722230*y^4 + 13576853979*y^5 - 3976352303*y^6 + 714726324*y^7 - 61841636*y^8 + 193952*y^10 + 793*y^11 - 77*y^12)*q^3 + (273*y^-12 - 3388*y^-11 - 2541396*y^-10 + 61841636*y^-9 - 7296463572*y^-7 + 71357319748*y^-6 - 357613765124*y^-5 + 1139420901762*y^-4 - 2477290225903*y^-3 + 3716813810424*y^-2 - 3613548245832*y^-1 + 1528097371372 + 1528097371372*y - 3613548245832*y^2 + 3716813810424*y^3 - 2477290225903*y^4 + 1139420901762*y^5 - 357613765124*y^6 + 71357319748*y^7 - 7296463572*y^8 + 61841636*y^10 - 2541396*y^11 - 3388*y^12 + 273*y^13)*q^4 + (-637*y^-13 + 9360*y^-12 + 15097467*y^-11 - 714726324*y^-10 + 7296463572*y^-9 - 465141000324*y^-7 + 3934179200952*y^-6 - 17855156748858*y^-5 + 53065129106275*y^-4 - 109863798995478*y^-3 + 159422919930339*y^-2 - 151793748876804*y^-1 + 63549020540460 + 63549020540460*y - 151793748876804*y^2 + 159422919930339*y^3 - 109863798995478*y^4 + 53065129106275*y^5 - 17855156748858*y^6 + 3934179200952*y^7 - 465141000324*y^8 + 7296463572*y^10 - 714726324*y^11 + 15097467*y^12 + 9360*y^13 - 637*y^14)*q^5 + (1001*y^-14 - 18032*y^-13 - 53600976*y^-12 + 3976352303*y^-11 - 71357319748*y^-10 + 465141000324*y^-9 - 19151221101220*y^-7 + 143587204077746*y^-6 - 597598263183064*y^-5 + 1667663642684039*y^-4 - 3299476545617902*y^-3 + 4639352801188196*y^-2 - 4330223653018615*y^-1 + 1795448328555948 + 1795448328555948*y - 4330223653018615*y^2 + 4639352801188196*y^3 - 3299476545617902*y^4 + 1667663642684039*y^5 - 597598263183064*y^6 + 143587204077746*y^7 - 19151221101220*y^8 + 465141000324*y^10 - 71357319748*y^11 + 3976352303*y^12 - 53600976*y^13 - 18032*y^14 + 1001*y^15)*q^6 + O(q^7)]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "basis = basis_half_integral(0, 17)\n",
    "basis"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The matrix formed by coefficients up to the $q^0$ term has a rank of 7."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[       1       71     2177    37527   395941  2601571 10312085 22482435 22482435 10312085  2601571   395941    37527     2177       71        1]\n",
       "[       1       47      857     7287    24517   -16469  -184435   168195   168195  -184435   -16469    24517     7287      857       47        1]\n",
       "[       1       35      413     1455    -4163   -18041    57593   -37293   -37293    57593   -18041    -4163     1455      413       35        1]\n",
       "[       1       23      113     -489    -1883    11059   -19195    10371    10371   -19195    11059    -1883     -489      113       23        1]\n",
       "[       1       11      -43     -273     1981    -5201     6833    -3309    -3309     6833    -5201     1981     -273      -43       11        1]\n",
       "[       1       -1      -55      375    -1211     2299    -2563     1155     1155    -2563     2299    -1211      375      -55       -1        1]\n",
       "[       1       -1      -55      375    -1211     2299    -2563     1155     1155    -2563     2299    -1211      375      -55       -1        1]\n",
       "[       1      -13       77     -273      637    -1001     1001     -429     -429     1001    -1001      637     -273       77      -13        1]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N = Matrix([list(f[0]) for f in basis])\n",
    "N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "7"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N.rank()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The matrix formed by coefficients up to the $q^1$ term has a rank of 8, so it can be determined by looking at the coefficients up to the $q^1$ term."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[         1         71       2177      37527     395941    2601571   10312085   22482435   22482435   10312085    2601571     395941      37527       2177         71          1         -1          0       1716      47699     512176    1526076  -13713196 -116147384 -202412490  330185404  330185404 -202412490 -116147384  -13713196    1526076     512176      47699       1716          0         -1]\n",
       "[         1         47        857       7287      24517     -16469    -184435     168195     168195    -184435     -16469      24517       7287        857         47          1         -1          0        780      14795     149656    1239876    6377900    2860480  -61824930   51181444   51181444  -61824930    2860480    6377900    1239876     149656      14795        780          0         -1]\n",
       "[         1         35        413       1455      -4163     -18041      57593     -37293     -37293      57593     -18041      -4163       1455        413         35          1         -1          0       -336     -20233    -245012    -663840    2827328    5855356  -23782110   16028848   16028848  -23782110    5855356    2827328    -663840    -245012     -20233       -336          0         -1]\n",
       "[         1         23        113       -489      -1883      11059     -19195      10371      10371     -19195      11059      -1883       -489        113         23          1         -1          0        420       8387      59008    -147060   -1414588    6573880  -10836474    5756428    5756428  -10836474    6573880   -1414588    -147060      59008       8387        420          0         -1]\n",
       "[         1         11        -43       -273       1981      -5201       6833      -3309      -3309       6833      -5201       1981       -273        -43         11          1         -1          0       -408      -3025      23188      -3960    -280840     915508   -1294710     644248     644248   -1294710     915508    -280840      -3960      23188      -3025       -408          0         -1]\n",
       "[         1         -1        -55        375      -1211       2299      -2563       1155       1155      -2563       2299      -1211        375        -55         -1          1         -1          0      -1092       2555      44968    -338220    1124060   -2161808    2425710   -1096172   -1096172    2425710   -2161808    1124060    -338220      44968       2555      -1092          0         -1]\n",
       "[         1         -1        -55        375      -1211       2299      -2563       1155       1155      -2563       2299      -1211        375        -55         -1          1         -1          0        636        827     -50072     309780    -968548    1810864   -2003154     899668     899668   -2003154    1810864    -968548     309780     -50072        827        636          0         -1]\n",
       "[         1        -13         77       -273        637      -1001       1001       -429       -429       1001      -1001        637       -273         77        -13          1         -1          0         96       -793       3388      -9360      18032     -24596      22386      -9152      -9152      22386     -24596      18032      -9360       3388       -793         96          0         -1]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "M = Matrix([list(f[0]) + list(f[1]) for f in basis])\n",
    "M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "M.rank()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "2. Calculation of Chern numbers of $F_4$-Grassmannians."
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Construction of $Y_1$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [],
   "source": [
    "from homogeneous_space import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [],
   "source": [
    "P1 = ParabolicSubgroup(CartanType(\"F4\"), CartanType(\"A1xA2\"), [2])\n",
    "X1 = HomogeneousSpace(P1)\n",
    "E1 = IrreducibleEquivariantVectorBundle(X1, (0, 1, 1, 0))\n",
    "Y1 = CompleteIntersection(E1)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The manifold $Y_1$ is Calabi--Yau."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y1.chern_classes()[1]"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculation of Chern numbers."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[17] -> -12566964323536824\n",
      "[15, 2] -> -16120276856522016\n",
      "[14, 3] -> -10418778246653592\n",
      "[13, 4] -> -16955718164205288\n",
      "[13, 2, 2] -> -20017380823793664\n",
      "[12, 5] -> -17629884014664912\n",
      "[12, 3, 2] -> -12704878750253568\n",
      "[11, 6] -> -19868302036394160\n",
      "[11, 4, 2] -> -20280725863792512\n",
      "[11, 3, 3] -> -7981790182965696\n",
      "[11, 2, 2, 2] -> -23947738758721536\n",
      "[10, 7] -> -20981648718607848\n",
      "[10, 5, 2] -> -20643421387999488\n",
      "[10, 4, 3] -> -12600241652331024\n",
      "[10, 3, 2, 2] -> -14878855623247872\n",
      "[9, 8] -> -21640311771607104\n",
      "[9, 6, 2] -> -22725369462356352\n",
      "[9, 5, 3] -> -12667491348925152\n",
      "[9, 4, 4] -> -19648034664639552\n",
      "[9, 4, 2, 2] -> -23203089358654464\n",
      "[9, 3, 3, 2] -> -9130259521529856\n",
      "[9, 2, 2, 2, 2] -> -27402915124445184\n",
      "[8, 7, 2] -> -23382771727096320\n",
      "[8, 6, 3] -> -13755858825604608\n",
      "[8, 5, 4] -> -19485284047106400\n",
      "[8, 5, 2, 2] -> -23011236776890368\n",
      "[8, 4, 3, 2] -> -14045147931715392\n",
      "[8, 3, 3, 3] -> -5526623743186752\n",
      "[8, 3, 2, 2, 2] -> -16587436762066944\n",
      "[7, 7, 3] -> -13911339130144848\n",
      "[7, 6, 4] -> -20797455706552584\n",
      "[7, 6, 2, 2] -> -24561353964006144\n",
      "[7, 5, 5] -> -18992797533920064\n",
      "[7, 5, 3, 2] -> -13690228978704384\n",
      "[7, 4, 4, 2] -> -21236959469326080\n",
      "[7, 4, 3, 3] -> -8355975668453328\n",
      "[7, 4, 2, 2, 2] -> -25082627990780928\n",
      "[7, 3, 3, 2, 2] -> -9868440929252352\n",
      "[7, 2, 2, 2, 2, 2] -> -29626288313401344\n",
      "[6, 6, 5] -> -20045163757887552\n",
      "[6, 6, 3, 2] -> -14448969306563136\n",
      "[6, 5, 4, 2] -> -20468820683488704\n",
      "[6, 5, 3, 3] -> -8053707546698976\n",
      "[6, 5, 2, 2, 2] -> -24175413086373888\n",
      "[6, 4, 4, 3] -> -12493244792291808\n",
      "[6, 4, 3, 2, 2] -> -14755434031446528\n",
      "[6, 3, 3, 3, 2] -> -5805373830183936\n",
      "[6, 3, 2, 2, 2, 2] -> -17428190600921088\n",
      "[5, 5, 5, 2] -> -18692288718173184\n",
      "[5, 5, 4, 3] -> -11408947399354176\n",
      "[5, 5, 3, 2, 2] -> -13474616955015168\n",
      "[5, 4, 4, 4] -> -17698706221829376\n",
      "[5, 4, 4, 2, 2] -> -20904367685689344\n",
      "[5, 4, 3, 3, 2] -> -8224242734108160\n",
      "[5, 4, 2, 2, 2, 2] -> -24691976897396736\n",
      "[5, 3, 3, 3, 3] -> -3235804304358912\n",
      "[5, 3, 3, 2, 2, 2] -> -9713731756621824\n",
      "[5, 2, 2, 2, 2, 2, 2] -> -29167396545626112\n",
      "[4, 4, 4, 3, 2] -> -12758888683201728\n",
      "[4, 4, 3, 3, 3] -> -5019681599497920\n",
      "[4, 4, 3, 2, 2, 2] -> -15070492635303936\n",
      "[4, 3, 3, 3, 2, 2] -> -5928734983747584\n",
      "[4, 3, 2, 2, 2, 2, 2] -> -17801848444551168\n",
      "[3, 3, 3, 3, 3, 2] -> -2332510279839744\n",
      "[3, 3, 3, 2, 2, 2, 2] -> -7002794034462720\n",
      "[3, 2, 2, 2, 2, 2, 2, 2] -> -21029331652313088\n"
     ]
    }
   ],
   "source": [
    "for part in Partitions(17):\n",
    "    if part[-1] != 1:\n",
    "        print(f\"{part} -> {chern_number(Y1, part, 'numerical')}\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Construction of $Y_2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [],
   "source": [
    "P2 = ParabolicSubgroup(CartanType(\"F4\"), CartanType(\"A2xA1\"), [3])\n",
    "X2 = HomogeneousSpace(P2)\n",
    "E2 = IrreducibleEquivariantVectorBundle(X2, (0, 1, 1, 0))\n",
    "Y2 = CompleteIntersection(E2)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The manifold $Y_2$ is Calabi--Yau."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Y2.chern_classes()[1]"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculation of Chern numbers."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[17] -> -12566964323536824\n",
      "[15, 2] -> -17771184345938256\n",
      "[14, 3] -> -12069685736069832\n",
      "[13, 4] -> -20118448416029328\n",
      "[13, 2, 2] -> -23731960802953824\n",
      "[12, 5] -> -21561264608131872\n",
      "[12, 3, 2] -> -15676286308648848\n",
      "[11, 6] -> -24734418956664120\n",
      "[11, 4, 2] -> -25380656468947872\n",
      "[11, 3, 3] -> -10210025083273296\n",
      "[11, 2, 2, 2] -> -29939834074648176\n",
      "[10, 7] -> -26473467597046848\n",
      "[10, 5, 2] -> -26407977811451568\n",
      "[10, 4, 3] -> -16282668831769224\n",
      "[10, 3, 2, 2] -> -19207843059552912\n",
      "[9, 8] -> -27477296908130904\n",
      "[9, 6, 2] -> -29363935511099952\n",
      "[9, 5, 3] -> -16674977592147072\n",
      "[9, 4, 4] -> -25550516571066072\n",
      "[9, 4, 2, 2] -> -30140610675346224\n",
      "[9, 3, 3, 2] -> -12130917989089536\n",
      "[9, 2, 2, 2, 2] -> -35555242134916224\n",
      "[8, 7, 2] -> -30406320596710800\n",
      "[8, 6, 3] -> -18229439098901448\n",
      "[8, 5, 4] -> -25723444707610560\n",
      "[8, 5, 2, 2] -> -30344762098402848\n",
      "[8, 4, 3, 2] -> -18714726521158752\n",
      "[8, 3, 3, 3] -> -7534042519741392\n",
      "[8, 3, 2, 2, 2] -> -22077022229648784\n",
      "[7, 7, 3] -> -18499829570435568\n",
      "[7, 6, 4] -> -27558359677576944\n",
      "[7, 6, 2, 2] -> -32509349693941824\n",
      "[7, 5, 5] -> -25380945525785664\n",
      "[7, 5, 3, 2] -> -18466904154925584\n",
      "[7, 4, 4, 2] -> -28292854220232480\n",
      "[7, 4, 3, 3] -> -11390667286338288\n",
      "[7, 4, 2, 2, 2] -> -33375875438854368\n",
      "[7, 3, 3, 2, 2] -> -13437272003300352\n",
      "[7, 2, 2, 2, 2, 2] -> -39372018689971584\n",
      "[6, 6, 5] -> -26794314133031232\n",
      "[6, 6, 3, 2] -> -19495532608483536\n",
      "[6, 5, 4, 2] -> -27509835217218624\n",
      "[6, 5, 3, 3] -> -11076233891550336\n",
      "[6, 5, 2, 2, 2] -> -32452298318020608\n",
      "[6, 4, 4, 3] -> -16968762117951048\n",
      "[6, 4, 3, 2, 2] -> -20017535250734928\n",
      "[6, 3, 3, 3, 2] -> -8060435949465216\n",
      "[6, 3, 2, 2, 2, 2] -> -23614029246446208\n",
      "[5, 5, 5, 2] -> -25337872758579264\n",
      "[5, 5, 4, 3] -> -15629543395106976\n",
      "[5, 5, 3, 2, 2] -> -18437767402667328\n",
      "[5, 4, 4, 4] -> -23944319006461056\n",
      "[5, 4, 4, 2, 2] -> -28246298751476064\n",
      "[5, 4, 3, 3, 2] -> -11373973294302720\n",
      "[5, 4, 2, 2, 2, 2] -> -33321125005612416\n",
      "[5, 3, 3, 3, 3] -> -4580559535500672\n",
      "[5, 3, 3, 2, 2, 2] -> -13417639482731904\n",
      "[5, 2, 2, 2, 2, 2, 2] -> -39307625506351872\n",
      "[4, 4, 4, 3, 2] -> -17424186820264368\n",
      "[4, 4, 3, 3, 3] -> -7016824292191920\n",
      "[4, 4, 3, 2, 2, 2] -> -20554809649453296\n",
      "[4, 3, 3, 3, 2, 2] -> -8277654181388544\n",
      "[4, 3, 2, 2, 2, 2, 2] -> -24247859797369728\n",
      "[3, 3, 3, 3, 3, 2] -> -3333926642649984\n",
      "[3, 3, 3, 2, 2, 2, 2] -> -9765015249070080\n",
      "[3, 2, 2, 2, 2, 2, 2, 2] -> -28604369215531008\n"
     ]
    }
   ],
   "source": [
    "for part in Partitions(17):\n",
    "    if part[-1] != 1:\n",
    "        print(f\"{part} -> {chern_number(Y2, part, 'numerical')}\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "3. Calculation of elliptic genera"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [],
   "source": [
    "from elliptic_genus import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-107352*y - 187944572*y^2 - 42601443936*y^3 - 2512007189663*y^4 - 52816357197133*y^5 - 467866102636147*y^6 - 1919105099876130*y^7 - 3841139805373479*y^8 - 3841139805373479*y^9 - 1919105099876130*y^10 - 467866102636147*y^11 - 52816357197133*y^12 - 2512007189663*y^13 - 42601443936*y^14 - 187944572*y^15 - 107352*y^16 + (107352*y^-1 + 1282078540*y + 426824119598*y^2 + 30730770758678*y^3 + 702156481196678*y^4 + 5932598852847738*y^5 + 18159491074832557*y^6 + 9253604825590437*y^7 - 34079010111531578*y^8 - 34079010111531578*y^9 + 9253604825590437*y^10 + 18159491074832557*y^11 + 5932598852847738*y^12 + 702156481196678*y^13 + 30730770758678*y^14 + 426824119598*y^15 + 1282078540*y^16 + 107352*y^18)*q + O(q^2)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ell1 = elliptic_genus(Y1, 1, \"numerical\")\n",
    "ell1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-107352*y - 187944572*y^2 - 42601443936*y^3 - 2512007189663*y^4 - 52816357197133*y^5 - 467866102636147*y^6 - 1919105099876130*y^7 - 3841139805373479*y^8 - 3841139805373479*y^9 - 1919105099876130*y^10 - 467866102636147*y^11 - 52816357197133*y^12 - 2512007189663*y^13 - 42601443936*y^14 - 187944572*y^15 - 107352*y^16 + (107352*y^-1 + 1282078540*y + 426824119598*y^2 + 30730770758678*y^3 + 702156481196678*y^4 + 5932598852847738*y^5 + 18159491074832557*y^6 + 9253604825590437*y^7 - 34079010111531578*y^8 - 34079010111531578*y^9 + 9253604825590437*y^10 + 18159491074832557*y^11 + 5932598852847738*y^12 + 702156481196678*y^13 + 30730770758678*y^14 + 426824119598*y^15 + 1282078540*y^16 + 107352*y^18)*q + O(q^2)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ell2 = elliptic_genus(Y2, 1, \"numerical\")\n",
    "ell2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ell1[0] == ell2[0] and ell1[1] == ell2[1]"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "4. The degrees of Y1 and y2 are different.\n",
    "\n",
    "Since the Picard numbers of $Y1$ and $Y2$ are both 1, we will calculate the integrals of the 17th power of the divisors of ample line bundles on each, and confirm that they are not equal even when multiplied by the 17th power of an integer."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L1 = wedge_power(E1, 3)\n",
    "L1.rank()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2^13 * 3^2 * 5^18 * 13 * 17 * 3413"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "factor(Y1.integration(L1.chern_classes()[1]^17), \"numerical\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L2 = wedge_product(E2, 3)\n",
    "L2.rank()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2^7 * 3^2 * 5 * 7^18 * 13^3 * 17"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "factor(Y2.integration(L2.chern_classes()[1]^17, \"numerical\"))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.7",
   "language": "sage",
   "name": "SageMath-9.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "sage",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/hodge.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14948,        392]
NotebookOptionsPosition[     13377,        354]
NotebookOutlinePosition[     13841,        372]
CellTagsIndexPosition[     13798,        369]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Load", " ", "packages"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "LieART`"}], "\[IndentingNewLine]", 
   RowBox[{"<<", "rep.m"}], "\[IndentingNewLine]", 
   RowBox[{"<<", "flag.m"}]}]}]], "Input",
 CellChangeTimes->{{3.875572099401479*^9, 3.8755721163829017`*^9}, {
   3.875574519149548*^9, 3.8755745249108*^9}, 3.8757386375573626`*^9, {
   3.8933733803567343`*^9, 
   3.893373406262249*^9}},ExpressionUUID->"b28b009e-e0df-4c83-aa9f-\
f70c4f310d3a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"LieART 2.1.0\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8754863607673407`*^9, 3.875499534336935*^9, 3.875567996013733*^9, 
   3.875572117148771*^9, 3.87557214788176*^9, 3.8755743322072725`*^9, {
   3.8755745211966705`*^9, 3.875574525673093*^9}, 3.8755946068948646`*^9, 
   3.875596008971036*^9, 3.875652943086899*^9, 3.875653632970389*^9, 
   3.8757391228799334`*^9, 3.8757456971249804`*^9, {3.887379743056266*^9, 
   3.887379767742105*^9}, 3.887381944295982*^9, {3.8873824669724827`*^9, 
   3.887382495931584*^9}, 3.887383031305049*^9, 3.887383073510556*^9, {
   3.887389755419079*^9, 3.8873897701379642`*^9}, 3.893372845494322*^9, 
   3.893373250304132*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[1]:=",ExpressionUUID->"30b207a6-4811-4f0e-aa78-\
769651d294b3"],

Cell[BoxData[
 FormBox["\<\"last revised 31 March 2022\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.8754863607673407`*^9, 3.875499534336935*^9, 3.875567996013733*^9, 
   3.875572117148771*^9, 3.87557214788176*^9, 3.8755743322072725`*^9, {
   3.8755745211966705`*^9, 3.875574525673093*^9}, 3.8755946068948646`*^9, 
   3.875596008971036*^9, 3.875652943086899*^9, 3.875653632970389*^9, 
   3.8757391228799334`*^9, 3.8757456971249804`*^9, {3.887379743056266*^9, 
   3.887379767742105*^9}, 3.887381944295982*^9, {3.8873824669724827`*^9, 
   3.887382495931584*^9}, 3.887383031305049*^9, 3.887383073510556*^9, {
   3.887389755419079*^9, 3.8873897701379642`*^9}, 3.893372845494322*^9, 
   3.893373250305134*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[1]:=",ExpressionUUID->"f5a06cbf-0288-4ed9-bdd2-\
50b38aa8905d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Define", " ", "the", " ", "complete", " ", "intersection", " ", 
     "Calabi"}], "-", 
    RowBox[{"Yau", " ", "17"}], "-", 
    RowBox[{"fold", " ", "Y1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Y1", "=", 
   RowBox[{
    RowBox[{"CompleteIntersection", "[", 
     RowBox[{"FlagVariety", "[", 
      RowBox[{"{", 
       RowBox[{"F4", ",", 
        RowBox[{"{", "2", "}"}]}], "}"}], "]"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "1"}], "}"}],
      "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.893373088940075*^9, 3.893373159806942*^9, {3.893373417386355*^9, 
   3.893373437679953*^9}, {3.893373486698407*^9, 3.893373506289256*^9}, {
   3.893375353904133*^9, 
   3.893375354616192*^9}},ExpressionUUID->"c686b441-0cf0-4c2b-9e37-\
4e5473400ae0"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"0", 
      SubscriptBox["1", "\[FivePointedStar]"], "1", "0"}
    },
    AutoDelete->False,
    FrameStyle->RGBColor[0, 0, 
      Rational[2, 3]],
    GridBoxBackground->{
     "ColumnsIndexed" -> {3 -> GrayLevel[0.85], 4 -> GrayLevel[0.85]}, 
      "Rows" -> {{None}}},
    GridBoxDividers->{"Rows" -> {True, True}},
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.893373110479776*^9, 3.893373162803265*^9, 
  3.893373194577675*^9, 3.893373252583541*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"87195608-7069-4694-ade9-1fbfdfeb783c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", "the", " ", "Hodge", " ", "numbers", " ", 
    RowBox[{"h", "^", 
     RowBox[{"{", 
      RowBox[{"1", ",", "*"}], "}"}]}], 
    RowBox[{"(", "Y1", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"LimitCohomology", "[", 
   RowBox[{
    RowBox[{"ConormalComplex", "[", 
     RowBox[{"Y1", ",", "1"}], "]"}], ",", 
    RowBox[{"Support", "\[Rule]", " ", 
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "16"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.887382077357628*^9, 3.887382098844432*^9}, {
   3.8873822059463778`*^9, 3.887382206010169*^9}, {3.887382262195475*^9, 
   3.8873822622717733`*^9}, {3.887382324792656*^9, 3.887382336128303*^9}, {
   3.88738292829023*^9, 3.887382933618044*^9}, {3.887382976984709*^9, 
   3.887382979884687*^9}, {3.887383128856617*^9, 3.887383128979211*^9}, {
   3.887389593930593*^9, 3.887389618980013*^9}, {3.887389712923423*^9, 
   3.8873897232226353`*^9}, 3.893372952454973*^9, {3.893373079725665*^9, 
   3.893373091466599*^9}, {3.893373165813802*^9, 3.893373189731956*^9}, 
   3.893373256921978*^9, {3.893373510746583*^9, 3.893373536334592*^9}, {
   3.8933753575748167`*^9, 
   3.893375358516836*^9}},ExpressionUUID->"f18cf86b-7a86-487b-967a-\
5292469a533a"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"16\"\>"], "107353"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"15\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"14\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"13\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"12\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"11\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"10\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"9\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"8\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"7\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"6\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"5\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"4\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"3\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "1"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "\<\"\"\>"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8873820993129053`*^9, 3.8873822063677273`*^9, 3.887382262663186*^9, {
   3.887382326893762*^9, 3.887382336580809*^9}, 3.8873828313628073`*^9, 
   3.887382934129369*^9, 3.8873829809826717`*^9, 3.8873830772721243`*^9, 
   3.887383130052229*^9, 3.887389619279668*^9, {3.887389713621736*^9, 
   3.887389729088874*^9}, 3.887389789728572*^9, {3.893372972489254*^9, 
   3.893372997005273*^9}, 3.893373190229323*^9, 3.893373225937882*^9, 
   3.893373258451655*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"58d3e920-eda7-499f-91ac-2278ba302324"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Define", " ", "the", " ", "complete", " ", "intersection", " ", 
     "Calabi"}], "-", 
    RowBox[{"Yau", " ", "17"}], "-", 
    RowBox[{"fold", " ", "Y2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Y2", "=", 
   RowBox[{
    RowBox[{"CompleteIntersection", "[", 
     RowBox[{"FlagVariety", "[", 
      RowBox[{"{", 
       RowBox[{"F4", ",", 
        RowBox[{"{", "3", "}"}]}], "}"}], "]"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "1"}], "}"}],
      "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.893373034356501*^9, {3.893373269873654*^9, 3.893373270067298*^9}, {
   3.893373551319503*^9, 3.893373553738151*^9}, {3.893375371333619*^9, 
   3.893375371691248*^9}},ExpressionUUID->"fa6889d4-df3b-4a2a-9e11-\
81f7ddd216a3"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"0", "1", 
      SubscriptBox["1", "\[FivePointedStar]"], "0"}
    },
    AutoDelete->False,
    FrameStyle->RGBColor[0, 0, 
      Rational[2, 3]],
    GridBoxBackground->{
     "ColumnsIndexed" -> {3 -> GrayLevel[0.85], 4 -> GrayLevel[0.85]}, 
      "Rows" -> {{None}}},
    GridBoxDividers->{"Rows" -> {True, True}},
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.7}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8933730167438726`*^9, 3.893373034803124*^9}, 
   3.8933732730616493`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"0eda6382-2a9a-4d65-8fa0-039183328185"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", "the", " ", "Hodge", " ", "numbers", " ", 
    RowBox[{"h", "^", 
     RowBox[{"{", 
      RowBox[{"1", ",", "*"}], "}"}]}], 
    RowBox[{"(", "Y2", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"LimitCohomology", "[", 
   RowBox[{
    RowBox[{"ConormalComplex", "[", 
     RowBox[{"Y2", ",", "1"}], "]"}], ",", 
    RowBox[{"Support", "\[Rule]", " ", 
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "16"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.887382077357628*^9, 3.887382098844432*^9}, {
  3.8873822059463778`*^9, 3.887382206010169*^9}, {3.887382262195475*^9, 
  3.8873822622717733`*^9}, {3.887382324792656*^9, 3.887382336128303*^9}, {
  3.88738292829023*^9, 3.887382933618044*^9}, {3.887382976984709*^9, 
  3.887382979884687*^9}, {3.887383128856617*^9, 3.887383128979211*^9}, {
  3.887389593930593*^9, 3.887389618980013*^9}, {3.887389712923423*^9, 
  3.8873897232226353`*^9}, {3.887389835547421*^9, 3.8873898358820143`*^9}, {
  3.893373012035767*^9, 3.893373014808098*^9}, {3.8933732791203947`*^9, 
  3.89337328850525*^9}, {3.8933735718076553`*^9, 3.893373572440304*^9}, {
  3.893375365451325*^9, 
  3.893375366291143*^9}},ExpressionUUID->"aa06930b-5a61-411d-9434-\
0fae0a3f0362"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      SuperscriptBox["\<\"H\"\>", "\<\"16\"\>"], "107353"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"15\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"14\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"13\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"12\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"11\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"10\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"9\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"8\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"7\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"6\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"5\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"4\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"3\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"2\"\>"], "\<\"\"\>"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"1\"\>"], "1"},
     {
      SuperscriptBox["\<\"H\"\>", "\<\"0\"\>"], "\<\"\"\>"}
    },
    AutoDelete->False,
    FrameStyle->GrayLevel[0.5],
    GridBoxBackground->{"Columns" -> {
        GrayLevel[0.85]}, "Rows" -> {{None}}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8873820993129053`*^9, 3.8873822063677273`*^9, 3.887382262663186*^9, {
   3.887382326893762*^9, 3.887382336580809*^9}, 3.8873828313628073`*^9, 
   3.887382934129369*^9, 3.8873829809826717`*^9, 3.8873830772721243`*^9, 
   3.887383130052229*^9, 3.887389619279668*^9, {3.887389713621736*^9, 
   3.887389729088874*^9}, 3.887389789728572*^9, 3.887389836768701*^9, 
   3.893373289565845*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"a83781d4-af4f-4a77-8f2c-64e19ed3142f"]
}, Open  ]]
},
WindowSize->{2064, 1203},
WindowMargins->{{54, Automatic}, {25, Automatic}},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) \
(2023\:5e741\:670830\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8572cbe6-fec7-4ec7-9e2b-2b3644adc07c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 667, 16, 383, "Input",ExpressionUUID->"b28b009e-e0df-4c83-aa9f-f70c4f310d3a"],
Cell[CellGroupData[{
Cell[1272, 42, 809, 14, 60, "Print",ExpressionUUID->"30b207a6-4811-4f0e-aa78-769651d294b3"],
Cell[2084, 58, 823, 14, 60, "Print",ExpressionUUID->"f5a06cbf-0288-4ed9-bdd2-50b38aa8905d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2956, 78, 952, 27, 152, "Input",ExpressionUUID->"c686b441-0cf0-4c2b-9e37-4e5473400ae0"],
Cell[3911, 107, 814, 19, 122, "Output",ExpressionUUID->"87195608-7069-4694-ade9-1fbfdfeb783c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4762, 131, 1291, 26, 191, "Input",ExpressionUUID->"f18cf86b-7a86-487b-967a-5292469a533a"],
Cell[6056, 159, 2143, 54, 1452, "Output",ExpressionUUID->"58d3e920-eda7-499f-91ac-2278ba302324"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8236, 218, 926, 26, 152, "Input",ExpressionUUID->"fa6889d4-df3b-4a2a-9e11-81f7ddd216a3"],
Cell[9165, 246, 799, 19, 122, "Output",ExpressionUUID->"0eda6382-2a9a-4d65-8fa0-039183328185"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10001, 270, 1286, 26, 191, "Input",ExpressionUUID->"aa06930b-5a61-411d-9434-0fae0a3f0362"],
Cell[11290, 298, 2071, 53, 1452, "Output",ExpressionUUID->"a83781d4-af4f-4a77-8f2c-64e19ed3142f"]
}, Open  ]]
}
]
*)


